Dimension Reduction for Quantum Adaptive Agents

Adaptive agents realise complex reactive behaviours by using a memory of past input stimuli and output actions to guide structured future responses. Quantum adaptive agents can operate while storing less information in memory than optimal classical counterparts; yet, this does not necessarily translate into a reduced dimension of the memory that must be physically realised. We introduce a route-truncate-repair procedure that can convert entropic quantum memory advantages into reductions in memory dimension. Routing a reference input process through an agent yields a temporal matrix product state representation whose canonical bond is identified with the joint reference--agent memory. Truncating the agent's share of this bond and locally repairing the resulting dynamics produces a smaller, physically-valid agent that remains capable of responding to arbitrary input sequences. A fidelity-divergence certificate quantifies the resulting trade-off between accuracy and memory dimension. Benchmark adaptive processes exhibit substantial dimension reduction whilst preserving the underlying behaviour with high fidelity. The construction extends to feedback and coherent quantum interactions, with accuracy guarantees under arbitrary adaptive interrogation for a class of agents. For a resettable clock, four quantum memory dimensions attain an input--output fidelity divergence rate first matched with eleven states in our search over classical reduced models. These results establish a route from entropic memory advantages to practical, dimension-reduced adaptive quantum agents.

==> anc/clock_panel_b_extended.csv <==
d,quantum_NR_F,quantum_NR_Q,classical_agg_NR_F
2,0.0731400578983387,0.0940888071883346,0.112903345021619
3,0.0454282903702494,0.0592059280662251,0.0951621015427616
4,0.0328927555858941,0.042853323237963,0.0839336832117394
5,0.0257393891519788,0.0336702833291473,0.0760390669718918
6,0.0210913605631934,0.0275817099832163,0.070071311409232
7,0.0178939112137688,0.0234443820063311,0.065359267267417
8,0.0154939681895541,0.0202977322175651,0.0615153912820585
9,0.0136888748106075,0.0179528886072042,0.0583059847181422
10,0.012226853741149,0.0160363034249138,0.0555353535893169
11,0.011067639062327,0.0145272605786685,0.0531387711415846
12,0.0100841531061732,0.0132387212681147,0.0510359918564095
13,0.00927637637769345,0.0121859275908769,0.0491613508394748
14,0.00856952082124113,0.0112604951989602,0.0474737943699152
15,0.00797393741018767,0.0104837717512679,0.0459537764577564
16,0.00744119929252845,0.00978683742491633,0.044544951147064
17,0.00698345403172009,0.00918972561324067,0.0432898327248702
18,0.00656727736741417,0.00864589867191863,0.0421150244777149
19,0.0062040475371539,0.00817208399323597,0.04104491658023
20,0.00586962903397572,0.00773545596345853,0.0400149285547802
21,0.0055739622701721,0.00734999736107523,0.0390721617478708
22,0.00529902670452255,0.00699137122591896,0.0382004012857218
23,0.00505328133689634,0.0066712182224179,0.037357154276598
24,0.00482292297522814,0.00637114983762743,0.0365939221390549
25,0.00461508051910384,0.00610065115634426,0.035858217693268
26,0.00441896761939899,0.0058455706493786,0.0351445863180984
27,0.00424057788795552,0.00561369266966097,0.0345174488120538
28,0.00407134762857984,0.0053937732305833,0.0338564114145967
29,0.00391632105750221,0.0051924515265263,0.0332628547634031
30,0.00376861216668476,0.00500093108583542,0.0327098332742478
31,0.003632476883448,0.00482433883806809,0.0321510894331954
32,0.00350232110761003,0.00465573200834471,0.0315866030237257

